Swirling spacetimes in higher dimensions: Vacuum backgrounds and black holes

We construct higher-dimensional swirling spacetimes in vacuum General Relativity using the hidden symmetries of the dimensionally reduced theory. Working directly with the coset-space formulation, we perform in five dimensions a reduction along the two independent axial Killing vectors, obtaining an $SL(3,\mathbb{R})/SO(3)$ sigma model and a genuinely five-dimensional background with two independent swirling parameters. The same transformation yields doubly swirling Schwarzschild--Tangherlini and Myers--Perry geometries. A distinctive feature of the new background is its multidirectional asymptotic structure. Correlated radial-angular limits reveal directional curvature singularities that are invisible in the usual large-radius limit at fixed angle. We further exhibit causal geodesics that reach such singular asymptotic ends in finite affine parameter. Finally, we describe the maximally axial extension of this construction to higher dimensions: five dimensions are maximal for an entirely axial reduction to three dimensions, while six dimensions admit an additional nontrivial translational deformation, with further dimensions contributing only flat spectator directions.

==> 2s2sMP.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    134993,       3572]
NotebookOptionsPosition[    129678,       3477]
NotebookOutlinePosition[    130089,       3493]
CellTagsIndexPosition[    130046,       3490]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["5D 2-swirling 2-spinning MP spacetime", "Title",
 CellChangeTimes->{{4.000439894219887*^9, 
  4.000439918137272*^9}},ExpressionUUID->"30753331-8a1b-6845-b32d-\
af8fe3cd4d56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{
    RowBox[{"Element", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "r", ",", "\[Theta]", ",", "a1", ",", "a2", ",", "j1", ",", "j2", ",", 
        "\[Mu]"}], "}"}], ",", "Reals"}], "]"}], "&&", 
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Theta]", "<", 
     RowBox[{"Pi", "/", "2"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000441233497143*^9, 4.0004412371782055`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"603d6314-5f86-a042-9ea2-0e8013061607"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"a1", "^", "2"}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
   RowBox[{"\[Mu]", "*", 
    RowBox[{"r", "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalSigma]", "[", 
   RowBox[{"r_", ",", "\[Theta]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"r", "^", "2"}], "+", 
   RowBox[{
    RowBox[{"a1", "^", "2"}], "*", 
    RowBox[{"\[Mu]2", "^", "2"}]}], "+", 
   RowBox[{
    RowBox[{"a2", "^", "2"}], "*", 
    RowBox[{"\[Mu]1", "^", "2"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]1", " ", "=", " ", 
   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ";", " ", 
  RowBox[{"\[Mu]2", "=", 
   RowBox[{"Cos", "[", "\[Theta]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.000440316669815*^9, 4.000440364667692*^9}, {
  4.0004408727079735`*^9, 4.000440893062521*^9}, {4.000440923803932*^9, 
  4.0004409627882404`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"3d475d6c-4a67-8945-8363-fd5e75370186"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xU", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]1", ",", "\[Phi]2"}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000442548376898*^9, 4.0004425613435*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"f91cacfd-0011-374b-9de6-e62e69c00067"],

Cell[CellGroupData[{

Cell["Seed data", "Section",
 CellChangeTimes->{{4.0004414691684437`*^9, 
  4.000441472057644*^9}},ExpressionUUID->"7f056075-75e4-a743-9c67-\
251916623690"],

Cell[CellGroupData[{

Cell["Gram matrix", "Subsection",
 CellChangeTimes->{{4.0004410926851044`*^9, 
  4.000441094718849*^9}},ExpressionUUID->"ca2a3df2-e40f-3b41-bdfb-\
27b12c720068"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"\[Mu]1", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{"a1", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"a1", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"\[Mu]1", "^", "4"}], "/", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], ",", 
       RowBox[{"\[Mu]", " ", "a1", " ", "a2", " ", 
        RowBox[{"\[Mu]1", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"\[Mu]2", "^", "2"}], "/", 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Mu]", " ", "a1", " ", "a2", " ", 
        RowBox[{"\[Mu]1", "^", "2"}], " ", 
        RowBox[{
         RowBox[{"\[Mu]2", "^", "2"}], "/", 
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Mu]2", "^", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "2"}], "+", 
           RowBox[{"a2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"\[Mu]", " ", 
         RowBox[{"a2", "^", "2"}], " ", 
         RowBox[{
          RowBox[{"\[Mu]2", "^", "4"}], "/", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}]}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{4.0004411670005207`*^9, 4.0004411752259808`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3d57e024-745c-b541-b17f-01989f8c74fa"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}], 
     FractionBox[
      RowBox[{"a1", " ", "a2", " ", "\[Mu]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]},
    {
     FractionBox[
      RowBox[{"a1", " ", "a2", " ", "\[Mu]", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], 
       RowBox[{
        SuperscriptBox["r", "2"], "+", 
        RowBox[{
         SuperscriptBox["a1", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["a2", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.000441175796156*^9},
 CellLabel->
  "Out[57]//TableForm=",ExpressionUUID->"3279f293-aadb-504a-8303-\
acd0ca5de6d2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fuu", " ", "=", " ", 
   RowBox[{
    RowBox[{"Inverse", "@", "fdd"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000441802815134*^9, 4.000441809645815*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"4331d120-003f-5c43-96f3-8cde76667337"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"detf", "=", 
  RowBox[{
   RowBox[{"Det", "@", "fdd"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{4.0004411942000217`*^9, 4.000441203071993*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"3a340c68-5a38-3845-9c0c-5e2bae718de8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a1", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["a1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["a2", "2"], "+", 
         SuperscriptBox["r", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox["r", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["r", "2"], "+", 
    RowBox[{
     SuperscriptBox["a1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["a2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{4.000441200048889*^9, 4.000441203519064*^9}},
 CellLabel->"Out[59]=",ExpressionUUID->"4d44f73d-07cb-7b42-aec9-c24474a64b68"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Twist potentials", "Subsection",
 CellChangeTimes->{{4.0004414797211285`*^9, 
  4.0004414814539814`*^9}},ExpressionUUID->"a761bf92-f69c-8e47-a55d-\
6bfa21387cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]d", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[Mu]"}], " ", "a1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{"a2", "^", "2"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"\[Mu]1", "^", "4"}], "/", 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", 
     RowBox[{"\[Mu]", " ", "a2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "2"}], "+", 
        RowBox[{"a1", "^", "2"}]}], ")"}], " ", 
      RowBox[{
       RowBox[{"\[Mu]2", "^", "4"}], "/", 
       RowBox[{"\[CapitalSigma]", "[", 
        RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0004415352427254`*^9, 4.000441537329281*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"02d03025-09f0-5e4e-90d3-d9cb0afdc70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Orbit-space metric", "Subsection",
 CellChangeTimes->{{4.0004417790071774`*^9, 
  4.000441782098959*^9}},ExpressionUUID->"69ed1295-1821-bc47-b223-\
ff298ff33630"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"gtd", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[Mu]"}], " ", "a1", " ", 
       RowBox[{
        RowBox[{"\[Mu]1", "^", "2"}], "/", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"-", "\[Mu]"}], " ", "a2", " ", 
       RowBox[{
        RowBox[{"\[Mu]2", "^", "2"}], "/", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"hdd", "=", 
   RowBox[{
    RowBox[{"detf", "*", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"\[Mu]", "/", 
          RowBox[{"\[CapitalSigma]", "[", 
           RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "-", 
         RowBox[{"gtd", ".", "fuu", ".", "gtd"}]}], ",", 
        RowBox[{
         RowBox[{"\[CapitalSigma]", "[", 
          RowBox[{"r", ",", "\[Theta]"}], "]"}], " ", 
         RowBox[{
          RowBox[{"r", "^", "2"}], "/", 
          RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}]}], ",", 
        RowBox[{"\[CapitalSigma]", "[", 
         RowBox[{"r", ",", "\[Theta]"}], "]"}]}], "}"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0004417836648884`*^9, 4.000441862108591*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"3167d57f-a0d7-5340-9dd0-d02dc15fe772"],

Cell[CellGroupData[{

Cell[BoxData["hdd"], "Input",
 CellChangeTimes->{{4.000441853216631*^9, 4.0004418535174313`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1be797b1-f765-0b47-98f2-54ceef3585a2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["r", "2"], "-", "\[Mu]"}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], ")"}]}], ",", "0", ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["r", "2"], " ", "\[Mu]"}]}]], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a1", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["a2", "2"], "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["r", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], ")"}],
              " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a1", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a1", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["a2", "2"], "+", 
           SuperscriptBox["r", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a1", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a2", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["a1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], ")"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.0004418537381554`*^9, 4.000441865056017*^9}},
 CellLabel->"Out[70]=",ExpressionUUID->"06b4d2ab-be4b-aa48-a220-5c182ab69a66"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Target data", "Section",
 CellChangeTimes->{{4.0004419120905857`*^9, 
  4.0004419135930996`*^9}},ExpressionUUID->"c0b7a4b9-2f72-f64c-a05e-\
549d35031398"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ju", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"j1", ",", "j2"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000441985332054*^9, 4.000441991682516*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"37ad5786-2018-c24e-ac3c-3980c1862ba3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"detf", " ", 
      RowBox[{"(", 
       RowBox[{"ju", ".", "fdd", ".", "ju"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"ju", ".", "\[Chi]d"}]}], ")"}], "^", "2"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0004421046179237`*^9, 4.0004421463720856`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c41868fb-464a-694e-844c-ea4daa6e5634"],

Cell[CellGroupData[{

Cell["Twist potentials", "Subsection",
 CellChangeTimes->{{4.0004419320962563`*^9, 
  4.0004419732158546`*^9}},ExpressionUUID->"d853844a-f56c-a645-96d7-\
f3e855d7d10a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]pd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"detf", " ", 
        RowBox[{"(", 
         RowBox[{"fdd", ".", "ju"}], ")"}]}], "+", 
       RowBox[{"\[Chi]d", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"ju", ".", "\[Chi]d"}]}], ")"}]}]}], ")"}], "/", 
     "\[CapitalLambda]2"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.00044216646682*^9, 4.000442206549261*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"f77f0e4c-f528-2447-9c38-e6e808202523"]
}, Closed]],

Cell[CellGroupData[{

Cell["Gram matrix", "Subsection",
 CellChangeTimes->{{4.0004422169883003`*^9, 
  4.0004422182214203`*^9}},ExpressionUUID->"2f15dd14-5613-264d-87bc-\
cf3fd872f479"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"fpdd", "=", 
   RowBox[{
    RowBox[{"fdd", "+", 
     RowBox[{
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "\[Chi]d", ",", "\[Chi]d"}], "]"}], "/", 
      "detf"}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalLambda]2", "/", "detf"}], ")"}], " ", 
      RowBox[{"Outer", "[", 
       RowBox[{"Times", ",", "\[Chi]pd", ",", "\[Chi]pd"}], "]"}]}]}], "//", 
    "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "TableForm"}]}], "Input",
 CellChangeTimes->{{4.0004422592028522`*^9, 4.000442293340309*^9}, {
  4.00044259065448*^9, 4.000442591715307*^9}},
 CellLabel->"In[86]:=",ExpressionUUID->"f232cff3-ad72-e14b-afac-a64b4297c8b5"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a1", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a1", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a2", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "-", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", " ", "a2", " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Tan", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"a2", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
               RowBox[{"a1", " ", "j1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "2"],
             "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "a1", " ", "a2", " ", "j1", " ", "j2", " ", "\[Mu]", 
                " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["j2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["j1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "a2", " ", "\[Mu]"}], "-", 
         FractionBox[
          RowBox[{"a1", " ", "a2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a1", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Mu]", "2"]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a1", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a2", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a1", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["a2", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "a1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a2", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", " ", "a2", " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a1", " ", "a2", " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a2", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                  ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
              "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "2", " ", "a1", " ", "a2", " ", "j1", " ", "j2", " ", "\[Mu]",
                  " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["j2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["j1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]]},
    {
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a1", " ", "a2", " ", "\[Mu]"}], "-", 
         FractionBox[
          RowBox[{"a1", " ", "a2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a1", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a2", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], " ", 
           SuperscriptBox["\[Mu]", "2"]}], 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a1", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["a1", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a2", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["a2", "2"], "+", 
              SuperscriptBox["r", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["a1", "2"], "+", 
                 SuperscriptBox["r", "2"]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["a2", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "a1"}], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a2", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"a1", " ", "a2", " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a1", " ", "a2", " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a2", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                  ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], 
              "2"], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "2", " ", "a1", " ", "a2", " ", "j1", " ", "j2", " ", "\[Mu]",
                  " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["j2", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["j1", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}], 
      RowBox[{
       SuperscriptBox["r", "2"], "+", 
       RowBox[{
        SuperscriptBox["a1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["a2", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["a2", "2"], "+", 
        SuperscriptBox["r", "2"], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          SuperscriptBox["r", "2"], "+", 
          RowBox[{
           SuperscriptBox["a1", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a2", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["a2", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["a1", "2"], "+", 
             SuperscriptBox["r", "2"]}], ")"}], "2"], " ", 
          SuperscriptBox["\[Mu]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Cot", "[", "\[Theta]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["a1", "2"], "+", 
                SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["r", "2"], "+", 
                RowBox[{
                 SuperscriptBox["a1", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a2", " ", "j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
                RowBox[{"a1", " ", "j1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["a2", "2"], " ", "j2", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"a1", " ", "a2", " ", "j1", " ", "\[Mu]", " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{"j2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["r", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], "+", 
                   SuperscriptBox["r", "2"]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}], "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["r", "2"], "+", 
            RowBox[{
             SuperscriptBox["a1", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["a2", "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a1", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["a2", "2"], "+", 
               SuperscriptBox["r", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["r", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["r", "2"], "+", 
               RowBox[{
                SuperscriptBox["a1", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{"a2", " ", "j2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
               RowBox[{
                SuperscriptBox["a2", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "-", 
               RowBox[{"a1", " ", "j1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", "\[Mu]", " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}]}], ")"}], "2"],
             "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a1", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", "\[Mu]"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["a2", "2"], "+", 
                  SuperscriptBox["r", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["r", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", "\[Mu]"}], ")"}]}]}], 
                    ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                 ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "2", " ", "a1", " ", "a2", " ", "j1", " ", "j2", " ", "\[Mu]", 
                " ", 
                SuperscriptBox[
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                SuperscriptBox[
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}], "+", 
               RowBox[{
                SuperscriptBox["j2", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a2", "2"], " ", "\[Mu]", " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{
                SuperscriptBox["j1", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["a1", "2"], " ", "\[Mu]", " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "4"]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], "+", 
                    SuperscriptBox["r", "2"]}], ")"}], " ", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["r", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["a1", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "\[Theta]", "]"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["a2", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]]}], ")"}]}]}
   },
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
   GridBoxSpacings->{"Columns" -> {
       Offset[0.27999999999999997`], {
        Offset[2.0999999999999996`]}, 
       Offset[0.27999999999999997`]}, "Rows" -> {
       Offset[0.2], {
        Offset[0.4]}, 
       Offset[0.2]}}],
  Function[BoxForm`e$, 
   TableForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{4.0004422828536587`*^9, 4.000442335889927*^9, 
  4.0004426365054207`*^9},
 CellLabel->
  "Out[87]//TableForm=",ExpressionUUID->"86072396-5a04-4d4e-9d0d-\
23ccfa733ea1"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["KK 1-forms", "Subsection",
 CellChangeTimes->{{4.000442383792692*^9, 
  4.0004423883218765`*^9}},ExpressionUUID->"443b0cc8-b995-9244-b6ac-\
ebfb8eebc559"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"l", "[", "1", "]"}], ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"a2", "^", "2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"j1", " ", "a1", " ", "\[Mu]"}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"j1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"a1", "^", "2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"a1", "^", "2"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"a2", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"a2", "^", "2"}]}], ")"}]}], "-", 
         RowBox[{"a1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"j1", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"a1", "^", "2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"a2", "^", "2"}]}]}], ")"}]}]}], ")"}], " ", 
          "\[Mu]"}], "+", 
         RowBox[{"j1", " ", 
          RowBox[{"a1", "^", "2"}], " ", 
          RowBox[{"\[Mu]", "^", "2"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"-", "j1"}], " ", 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"j1", " ", "a1", " ", "\[Mu]"}], "-", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"r", "^", "2"}], " ", 
          RowBox[{"a2", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"a1", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a1", "^", "2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"a2", "^", "2"}]}], "-", "\[Mu]"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"j1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a1", "^", "2"}], "-", 
            RowBox[{"a2", "^", "2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"r", "^", "2"}]}], "+", 
            RowBox[{"a1", "^", "2"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"a2", "^", "2"}]}]}], ")"}]}], "+", 
         RowBox[{"j1", " ", "a1", " ", "a2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"j2", " ", "a1"}], "-", 
            RowBox[{"2", " ", "j1", " ", "a2"}]}], ")"}], " ", 
          RowBox[{"\[Mu]", "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", 
             RowBox[{"j1", "^", "2"}], " ", "a1", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", "^", "2"}], "+", 
                RowBox[{"a2", "^", "2"}]}], ")"}], "^", "2"}]}], "-", 
            RowBox[{"j2", " ", "a1", " ", "a2"}], "-", 
            RowBox[{"j1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"a1", "^", "2"}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"a2", "^", "2"}]}]}], ")"}]}]}], ")"}], " ", 
          "\[Mu]"}]}], ")"}]}], ",", 
      RowBox[{"j1", " ", "\[Mu]", " ", 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"j2", " ", "a2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a1", "^", "2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{
             RowBox[{"a1", "^", "2"}], " ", "\[Mu]"}]}], ")"}]}], "-", 
         RowBox[{"j1", " ", "a1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a2", "^", "2"}]}], ")"}], "^", "2"}], "-", 
            RowBox[{
             RowBox[{"a2", "^", "2"}], " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}],
      "}"}]}], ";"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"l", "[", "2", "]"}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"a2", " ", "\[Mu]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"a1", "^", "2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"j1", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a2", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"j1", " ", 
          RowBox[{"r", "^", "2"}], " ", "a1", " ", "\[Mu]"}]}], ")"}]}], "+", 
      RowBox[{"j2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"a2", "^", "2"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"a1", "^", "2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"a1", "^", "2"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"a2", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "+", 
            RowBox[{"a2", "^", "2"}]}], ")"}]}], "+", 
         RowBox[{"a1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"r", "^", "2"}], "-", 
            RowBox[{"a1", "^", "2"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"a2", "^", "2"}]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "a1"}], "+", 
            RowBox[{"j1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a1", "^", "2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a2", "^", "2"}]}], ")"}]}]}], ")"}], " ", "\[Mu]"}], "-", 
         RowBox[{
          RowBox[{"a1", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"j1", " ", "a1", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"r", "^", "2"}]}], "+", 
               RowBox[{"a1", "^", "2"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"a2", "^", "2"}]}]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"\[Mu]", "^", "2"}]}], "+", 
         RowBox[{"j1", " ", 
          RowBox[{"a1", "^", "3"}], " ", 
          RowBox[{"\[Mu]", "^", "3"}]}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[CapitalDelta]", "[", "r", "]"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "j1", " ", "a1", " ", "a2", " ", "\[Mu]"}], "+", 
        RowBox[{"j2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"a1", "^", "4"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"a2", "^", "4"}]}], "+", 
           RowBox[{"j1", " ", 
            RowBox[{"a1", "^", "5"}], " ", "\[Mu]"}], "+", 
           RowBox[{"j1", " ", 
            RowBox[{"a1", "^", "3"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"a2", "^", "2"}]}], "-", "\[Mu]"}], ")"}], " ", 
            "\[Mu]"}], "-", 
           RowBox[{
            RowBox[{"a1", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               RowBox[{"a2", "^", "2"}]}], "+", "\[Mu]"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"r", "^", "4"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"j1", " ", "a1", " ", "\[Mu]"}], "-", "1"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"r", "^", "2"}], " ", 
            RowBox[{"a2", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"j1", " ", "a1", " ", "\[Mu]"}], "-", "1"}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"j2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a1", "^", "2"}], "-", 
           RowBox[{"a2", "^", "2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"r", "^", "2"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"a1", "^", "2"}]}], "+", 
           RowBox[{"a2", "^", "2"}]}], ")"}]}], "+", 
        RowBox[{"j2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            RowBox[{"a1", "^", "2"}]}], "+", 
           RowBox[{"a2", "^", "2"}]}], ")"}], " ", "\[Mu]"}], "+", 
        RowBox[{"j1", " ", "a1", " ", 
         RowBox[{"(", 
          RowBox[{"a2", "+", 
           RowBox[{"3", " ", "j2", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r", "^", "2"}], "+", 
               RowBox[{"a2", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}], " ", 
         "\[Mu]"}], "+", 
        RowBox[{"j2", " ", "a1", " ", "a2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"j2", " ", "a1"}], "-", 
           RowBox[{"2", " ", "j1", " ", "a2"}]}], ")"}], " ", 
         RowBox[{"\[Mu]", "^", "2"}]}]}], ")"}]}], ",", 
     RowBox[{"j2", " ", "\[Mu]", " ", 
      RowBox[{"\[CapitalDelta]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"j2", " ", "a2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"a1", "^", "2"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"a1", "^", "2"}], " ", "\[Mu]"}]}], ")"}]}], "-", 
        RowBox[{"j1", " ", "a1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"a2", "^", "2"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"a2", "^", "2"}], " ", "\[Mu]"}]}], ")"}]}]}], ")"}]}]}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.0004403015604343`*^9, 4.0004403015604343`*^9}, {
   4.0004403937546883`*^9, 4.000440393764204*^9}, 4.0004404672611256`*^9},
 CellLabel->"In[47]:=",ExpressionUUID->"26e38657-b3aa-bc4f-becd-5d7493c41ba6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Alpha]", "[", "a_", "]"}], "[", "m_", "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "m"}], "+", "1"}], ")"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "!"}], ")"}], "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "-", "m"}], ")"}], "!"}], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"n", "+", "m", "+", "1"}], ")"}], "!"}]}], ")"}]}], " ", 
      RowBox[{
       RowBox[{"l", "[", "a", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{"n", "+", "1"}], "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "m", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0004405278360653`*^9, 4.000440534419199*^9}, {
  4.000440615622963*^9, 4.000440627050394*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"caf53fd2-c289-844a-aed0-962951e2e52f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]1pD", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Mu]1", "^", "2"}], " ", 
           RowBox[{"\[Mu]2", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"detf", " ", 
           RowBox[{"\[CapitalSigma]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "1", "]"}], "[", "n", "]"}], " ", 
           RowBox[{"LegendreP", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", "0", ",",
        "0", ",", "0", ",", "0"}], "}"}], "//", "Simplify"}]}], ";"}], "//", 
  "AbsoluteTiming"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]2pD", "=", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Mu]1", "^", "2"}], " ", 
           RowBox[{"\[Mu]2", "^", "2"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"detf", " ", 
           RowBox[{"\[CapitalSigma]", "[", 
            RowBox[{"r", ",", "\[Theta]"}], "]"}]}], ")"}]}], " ", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "2", "]"}], "[", "n", "]"}], " ", 
           RowBox[{"LegendreP", "[", 
            RowBox[{"n", ",", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "\[Theta]"}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ",", "0", ",",
        "0", ",", "0", ",", "0"}], "}"}], "//", "Simplify"}]}], ";"}], "//", 
  "AbsoluteTiming"}]}], "Input",
 CellChangeTimes->{{4.00044076804344*^9, 4.0004408015180626`*^9}, {
  4.000440843124176*^9, 4.000440846617321*^9}, {4.0004408980023994`*^9, 
  4.0004409051625443`*^9}, {4.00044098272225*^9, 4.00044098482201*^9}, {
  4.0004424776548176`*^9, 4.0004425338687515`*^9}, {4.000442625997154*^9, 
  4.0004426540336647`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"53863e64-c689-5f40-984d-f20c59ef73f5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8375441`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{4.0004426618095055`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"e5dea0db-181b-ed43-adad-5b8e6f3dd062"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4528313`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{4.0004426632639275`*^9},
 CellLabel->"Out[89]=",ExpressionUUID->"5614bbdc-3962-0b47-9f77-6499ef8bfe8f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Metric", "Subsection",
 CellChangeTimes->{{4.0004432321249256`*^9, 
  4.0004432326967545`*^9}},ExpressionUUID->"7a54d93c-e1a5-e94b-85c8-\
f849c6166f3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalTheta]U", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"5", ",", "4"}], "]"}], "+", "\[ScriptCapitalA]1pD"}], ",", 
      RowBox[{
       RowBox[{"UnitVector", "[", 
        RowBox[{"5", ",", "5"}], "]"}], "+", "\[ScriptCapitalA]2pD"}]}], 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{
  RowBox[{"gpDD", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Transpose", "[", "\[CapitalTheta]U", "]"}], ".", "fpdd", ".", 
     "\[CapitalTheta]U"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalLambda]2", "/", "detf"}], ")"}], " ", 
     RowBox[{"PadRight", "[", 
      RowBox[{"hdd", ",", 
       RowBox[{"{", 
        RowBox[{"5", ",", "5"}], "}"}]}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{4.000443236462679*^9, 4.00044324564513*^9}, {
  4.00044331842309*^9, 4.0004434305135765`*^9}, {4.000443585423582*^9, 
  4.0004435882198296`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"90c2cfce-12ba-9245-b6c2-f2a1d15e9ecc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xU2polar", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r1", ",", "r2", ",", "\[Phi]1", ",", "\[Phi]2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xUinit", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"t", ",", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["r1", "2"], "+", 
       SuperscriptBox["r2", "2"]}]], ",", 
     RowBox[{"ArcTan", "[", 
      RowBox[{"r2", ",", "r1"}], "]"}], ",", "\[Phi]1", ",", "\[Phi]2"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"jUD", " ", "=", " ", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"xUinit", "[", 
         RowBox[{"[", "M1", "]"}], "]"}], ",", 
        RowBox[{"xU2polar", "[", 
         RowBox[{"[", "N1", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"N1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"M1", ",", "5"}], "}"}]}], "]"}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{4.000443459358139*^9, 4.000443525922142*^9}, {
  4.000443595822052*^9, 4.0004436778306084`*^9}, {4.0004437612508583`*^9, 
  4.000443786593439*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"decdfd32-b35a-714b-a010-b29022593f7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "r", "|", "\[Theta]", "|", "a1", "|", "a2", "|", "j1", "|", "j2", "|", 
       "\[Mu]", "|", "r1", "|", "r2"}], ")"}], "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"r", ">", "0"}], "&&", 
    RowBox[{"0", "<", "\[Theta]", "<", 
     FractionBox["\[Pi]", "2"]}], "&&", 
    RowBox[{"r1", ">", "0"}], "&&", 
    RowBox[{"r2", ">", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0004438164442463`*^9, 4.0004438389703465`*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"4a70af8c-7b6a-f841-a8fa-a0169713e6a5"],

Cell["Trig rules for faster computation", "Text",
 CellChangeTimes->{{4.0004446734327374`*^9, 
  4.0004446819675236`*^9}},ExpressionUUID->"1ecc7112-6c3c-8542-ab38-\
0eb0bc8cb04d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trigrules", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sin", "[", "\[Theta]", "]"}], "->", 
      RowBox[{"r1", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"r1", "^", "2"}], "+", 
         RowBox[{"r2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Theta]", "]"}], "->", 
      RowBox[{"r2", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"r1", "^", "2"}], "+", 
         RowBox[{"r2", "^", "2"}]}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Tan", "[", "\[Theta]", "]"}], "->", 
      RowBox[{"r1", "/", "r2"}]}], ",", 
     RowBox[{
      RowBox[{"Cot", "[", "\[Theta]", "]"}], "->", 
      RowBox[{"r2", "/", "r1"}]}], ",", 
     RowBox[{
      RowBox[{"Sec", "[", "\[Theta]", "]"}], "->", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"r1", "^", "2"}], "+", 
         RowBox[{"r2", "^", "2"}]}], "]"}], "/", "r2"}]}], ",", 
     RowBox[{
      RowBox[{"Csc", "[", "\[Theta]", "]"}], "->", 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"r1", "^", "2"}], "+", 
         RowBox[{"r2", "^", "2"}]}], "]"}], "/", "r1"}]}], ",", 
     RowBox[{"r", "->", 
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"r1", "^", "2"}], "+", 
        RowBox[{"r2", "^", "2"}]}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "\[Theta]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r2", "^", "2"}], "-", 
         RowBox[{"r1", "^", "2"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", "^", "2"}], "+", 
         RowBox[{"r2", "^", "2"}]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"4", " ", "\[Theta]"}], "]"}], "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r1", "^", "4"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"r1", "^", "2"}], " ", 
          RowBox[{"r2", "^", "2"}]}], "+", 
         RowBox[{"r2", "^", "4"}]}], ")"}], "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"r1", "^", "2"}], "+", 
          RowBox[{"r2", "^", "2"}]}], ")"}], "^", "2"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{4.0004446615147495`*^9, 4.0004446655757847`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"1393e7fb-0a26-c641-ad8b-13234724722d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gpDD2p", "=", 
   RowBox[{"jUD", ".", 
    RowBox[{"(", 
     RowBox[{"gpDD", "/.", "trigrules"}], ")"}], ".", 
    RowBox[{"Transpose", "[", "jUD", "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000443732621416*^9, 4.000443740757408*^9}, {
  4.000443795502289*^9, 4.000443808307085*^9}, {4.0004438437820377`*^9, 
  4.0004438693174896`*^9}, {4.000443918408497*^9, 4.000443927482168*^9}, {
  4.0004441478986015`*^9, 4.000444148397558*^9}, {4.0004443927966537`*^9, 
  4.000444401298046*^9}, {4.0004444875127068`*^9, 4.000444489568218*^9}, {
  4.000444538933298*^9, 4.0004445442263737`*^9}, {4.0004446040582542`*^9, 
  4.0004446068360977`*^9}, {4.000444655177698*^9, 4.000444655357706*^9}, {
  4.0004446860329895`*^9, 4.0004447135342712`*^9}, {4.0004448115111065`*^9, 
  4.000444813915922*^9}},
 CellLabel->
  "In[149]:=",ExpressionUUID->"d85e241e-51cb-3c41-a579-03fc1795e035"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gpUU2p", " ", "=", " ", 
   RowBox[{"Inverse", "@", "gpDD2p"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.000444728626869*^9, 4.000444739392044*^9}, {
  4.000444817472378*^9, 4.0004448177614784`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"74238f1c-a447-cd49-992a-506309244152"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verify solution", "Section",
 CellChangeTimes->{{4.0004451578449535`*^9, 
  4.000445159857771*^9}},ExpressionUUID->"dfa2e4c7-e892-c540-8750-\
413bc1849829"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"randomParameters", "[", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s1", ",", "s2", ",", "mass", ",", "swirl"}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s1", ",", "s2"}], "}"}], "=", 
       RowBox[{
        RowBox[{"RandomInteger", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "10"}], "}"}], ",", "2"}], "]"}], "/", "10"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"mass", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"s1", "+", "s2"}], ")"}], "^", "2"}], "+", 
        RowBox[{
         RowBox[{"RandomInteger", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "20"}], "}"}], "]"}], "/", "10"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"swirl", "=", 
       RowBox[{
        RowBox[{"RandomChoice", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{"-", "10"}], ",", 
              RowBox[{"-", "1"}]}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", "10"}], "]"}]}], "]"}], ",", "2"}], "]"}], "/",
         "100"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Thread", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"a1", ",", "a2", ",", "\[Mu]", ",", "j1", ",", "j2"}], "}"}],
         "->", 
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"s1", ",", "s2", ",", "mass"}], "}"}], ",", "swirl"}], 
         "]"}]}], "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{4.0004451626024837`*^9, 4.0004451764885883`*^9}, 
   4.000445270312559*^9, {4.0004453982256107`*^9, 
   4.0004453986070557`*^9}},ExpressionUUID->"86c90179-4d7d-4a4e-a0ae-\
bdf867b243e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"testRic", "[", "rules_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "gDD", ",", "gUU", ",", "PDDgDD", ",", "\[CapitalGamma]UDD", ",", 
      "PDD\[CapitalGamma]UDD", ",", "RUDDD", ",", "RDD"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gDD", " ", "=", " ", 
      RowBox[{
       RowBox[{"gpDD2p", "/.", "rules"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"gUU", " ", "=", " ", 
      RowBox[{
       RowBox[{"Inverse", "@", "gDD"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"PDDgDD", " ", "=", " ", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"gDD", "\[LeftDoubleBracket]", 
            RowBox[{"w1", ",", "w2"}], "\[RightDoubleBracket]"}], ",", 
           RowBox[{
           "xU2polar", "\[LeftDoubleBracket]", "w3", 
            "\[RightDoubleBracket]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w3", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w2", ",", "5"}], "}"}]}], "]"}], "//", "Simplify"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"\[CapitalGamma]UDD", " ", "=", " ", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"gUU", "\[LeftDoubleBracket]", 
              RowBox[{"w3", ",", "w4"}], "\[RightDoubleBracket]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"PDDgDD", "\[LeftDoubleBracket]", 
                RowBox[{"w1", ",", "w4", ",", "w2"}], 
                "\[RightDoubleBracket]"}], "+", 
               RowBox[{"PDDgDD", "\[LeftDoubleBracket]", 
                RowBox[{"w2", ",", "w4", ",", "w1"}], 
                "\[RightDoubleBracket]"}], "-", 
               RowBox[{"PDDgDD", "\[LeftDoubleBracket]", 
                RowBox[{"w4", ",", "w1", ",", "w2"}], 
                "\[RightDoubleBracket]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"w4", ",", "5"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"w3", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w1", ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"w2", ",", "5"}], "}"}]}], "]"}]}], "//", "Simplify"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"PDD\[CapitalGamma]UDD", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
           RowBox[{"w3", ",", "w1", ",", "w2"}], "\[RightDoubleBracket]"}], ",", 
          RowBox[{
          "xU2polar", "\[LeftDoubleBracket]", "w4", 
           "\[RightDoubleBracket]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"w4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w3", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w2", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"RUDDD", " ", "=", " ", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"PDD\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
          RowBox[{"w1", ",", "w3", ",", "w4", ",", "w2"}], 
          "\[RightDoubleBracket]"}], "-", 
         RowBox[{"PDD\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
          RowBox[{"w2", ",", "w3", ",", "w4", ",", "w1"}], 
          "\[RightDoubleBracket]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
             RowBox[{"w3", ",", "w5", ",", "w1"}], "\[RightDoubleBracket]"}], 
            RowBox[{"\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
             RowBox[{"w5", ",", "w4", ",", "w2"}], 
             "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"w5", ",", "5"}], "}"}]}], "]"}], "-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
             RowBox[{"w3", ",", "w5", ",", "w2"}], "\[RightDoubleBracket]"}], 
            RowBox[{"\[CapitalGamma]UDD", "\[LeftDoubleBracket]", 
             RowBox[{"w5", ",", "w4", ",", "w1"}], 
             "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"w5", ",", "5"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"w3", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w4", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w1", ",", "5"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"w2", ",", "5"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"RDD", " ", "=", " ", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"RUDDD", "\[LeftDoubleBracket]", 
            RowBox[{"w3", ",", "w1", ",", "w3", ",", "w2"}], 
            "\[RightDoubleBracket]"}], ",", 
           RowBox[{"{", 
            RowBox[{"w3", ",", "5"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"w1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"w2", ",", "5"}], "}"}]}], "]"}], "//", "Together"}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"RDD", "//", "Flatten"}], "//", "DeleteDuplicates"}], 
      "]"}]}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{4.000445985597389*^9, 4.0004461167977066`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"886dc592-6899-7946-8e02-177639ad1150"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"prules", " ", "=", " ", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"randomParameters", "[", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{4.0004458447110996`*^9, 4.000445848846651*^9}, {
  4.000446156402029*^9, 4.0004462000802307`*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"e2280274-72d0-ae4b-aaa6-c2f241a9fd32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox["7", "10"]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", 
      FractionBox["71", "25"]}], ",", 
     RowBox[{"j1", "\[Rule]", 
      FractionBox["1", "50"]}], ",", 
     RowBox[{"j2", "\[Rule]", 
      FractionBox["1", "25"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      FractionBox["7", "10"]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox["3", "10"]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", 
      FractionBox["14", "5"]}], ",", 
     RowBox[{"j1", "\[Rule]", 
      FractionBox["1", "100"]}], ",", 
     RowBox[{"j2", "\[Rule]", 
      FractionBox["3", "50"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      FractionBox["7", "10"]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox["9", "10"]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", 
      FractionBox["109", "25"]}], ",", 
     RowBox[{"j1", "\[Rule]", 
      FractionBox["1", "100"]}], ",", 
     RowBox[{"j2", "\[Rule]", 
      FractionBox["1", "20"]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{"a2", "\[Rule]", "1"}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", 
      FractionBox["15", "4"]}], ",", 
     RowBox[{"j1", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["2", "25"]}]}], ",", 
     RowBox[{"j2", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1", "25"]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "\[Rule]", 
      FractionBox["9", "10"]}], ",", 
     RowBox[{"a2", "\[Rule]", 
      FractionBox["9", "10"]}], ",", 
     RowBox[{"\[Mu]", "\[Rule]", 
      FractionBox["217", "50"]}], ",", 
     RowBox[{"j1", "\[Rule]", 
      FractionBox["3", "50"]}], ",", 
     RowBox[{"j2", "\[Rule]", 
      FractionBox["1", "100"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{4.0004462010078964`*^9, 4.0004462265371876`*^9}},
 CellLabel->
  "Out[201]=",ExpressionUUID->"f65f0425-3a31-4b45-88d4-98783ae59fc1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"testRic", "[", 
    RowBox[{"prules", "[", 
     RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "5"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{4.0004462487194195`*^9, 4.000446275505419*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"494f8241-0bea-f444-acec-883ecfbb9ead"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{4.0004465210234776`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"c12d989a-9d09-b640-bae3-0a81825309c0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{760.5, 653.25},
WindowMargins->{{258.75, Automatic}, {120.75, Automatic}},
FrontEndVersion->"15.0 for Microsoft Windows (64-bit) (May 19, 2026)",
StyleDefinitions->"Adhikari.nb",
ExpressionUUID->"5621ec05-117c-d24e-9fd1-3f83c59439fc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 180, 3, 54, "Title",ExpressionUUID->"30753331-8a1b-6845-b32d-af8fe3cd4d56"],
Cell[759, 27, 558, 14, 32, "Input",ExpressionUUID->"603d6314-5f86-a042-9ea2-0e8013061607"],
Cell[1320, 43, 1194, 34, 79, "Input",ExpressionUUID->"3d475d6c-4a67-8945-8363-fd5e75370186"],
Cell[2517, 79, 324, 7, 32, "Input",ExpressionUUID->"f91cacfd-0011-374b-9de6-e62e69c00067"],
Cell[CellGroupData[{
Cell[2866, 90, 156, 3, 57, "Section",ExpressionUUID->"7f056075-75e4-a743-9c67-251916623690"],
Cell[CellGroupData[{
Cell[3047, 97, 161, 3, 51, "Subsection",ExpressionUUID->"ca2a3df2-e40f-3b41-bdfb-27b12c720068"],
Cell[CellGroupData[{
Cell[3233, 104, 1829, 50, 63, "Input",ExpressionUUID->"3d57e024-745c-b541-b17f-01989f8c74fa"],
Cell[5065, 156, 3214, 96, 80, "Output",ExpressionUUID->"3279f293-aadb-504a-8303-acd0ca5de6d2"]
}, Open  ]],
Cell[8294, 255, 289, 6, 32, "Input",ExpressionUUID->"4331d120-003f-5c43-96f3-8cde76667337"],
Cell[CellGroupData[{
Cell[8608, 265, 258, 5, 32, "Input",ExpressionUUID->"3a340c68-5a38-3845-9c0c-5e2bae718de8"],
Cell[8869, 272, 2167, 66, 50, "Output",ExpressionUUID->"4d44f73d-07cb-7b42-aec9-c24474a64b68"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11085, 344, 168, 3, 51, "Subsection",ExpressionUUID->"a761bf92-f69c-8e47-a55d-6bfa21387cc4"],
Cell[11256, 349, 907, 25, 32, "Input",ExpressionUUID->"02d03025-09f0-5e4e-90d3-d9cb0afdc70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12200, 379, 168, 3, 51, "Subsection",ExpressionUUID->"69ed1295-1821-bc47-b223-ff298ff33630"],
Cell[12371, 384, 1505, 42, 63, "Input",ExpressionUUID->"3167d57f-a0d7-5340-9dd0-d02dc15fe772"],
Cell[CellGroupData[{
Cell[13901, 430, 176, 2, 32, "Input",ExpressionUUID->"1be797b1-f765-0b47-98f2-54ceef3585a2"],
Cell[14080, 434, 5113, 151, 139, "Output",ExpressionUUID->"06b4d2ab-be4b-aa48-a220-5c182ab69a66"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[19254, 592, 160, 3, 31, "Section",ExpressionUUID->"c0b7a4b9-2f72-f64c-a05e-549d35031398"],
Cell[19417, 597, 274, 6, 32, "Input",ExpressionUUID->"37ad5786-2018-c24e-ac3c-3980c1862ba3"],
Cell[19694, 605, 519, 14, 32, "Input",ExpressionUUID->"c41868fb-464a-694e-844c-ea4daa6e5634"],
Cell[CellGroupData[{
Cell[20238, 623, 168, 3, 51, "Subsection",ExpressionUUID->"d853844a-f56c-a645-96d7-f3e855d7d10a"],
Cell[20409, 628, 574, 16, 32, "Input",ExpressionUUID->"f77f0e4c-f528-2447-9c38-e6e808202523"]
}, Closed]],
Cell[CellGroupData[{
Cell[21020, 649, 163, 3, 29, "Subsection",ExpressionUUID->"2f15dd14-5613-264d-87bc-cf3fd872f479"],
Cell[CellGroupData[{
Cell[21208, 656, 718, 18, 48, "Input",ExpressionUUID->"f232cff3-ad72-e14b-afac-a64b4297c8b5"],
Cell[21929, 676, 73611, 1815, 120, "Output",ExpressionUUID->"86072396-5a04-4d4e-9d0d-23ccfa733ea1"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[95589, 2497, 160, 3, 29, "Subsection",ExpressionUUID->"443b0cc8-b995-9244-b6ac-ebfb8eebc559"],
Cell[95752, 2502, 11353, 321, 312, "Input",ExpressionUUID->"26e38657-b3aa-bc4f-becd-5d7493c41ba6"],
Cell[107108, 2825, 1107, 33, 32, "Input",ExpressionUUID->"caf53fd2-c289-844a-aed0-962951e2e52f"],
Cell[CellGroupData[{
Cell[108240, 2862, 2421, 64, 79, "Input",ExpressionUUID->"53863e64-c689-5f40-984d-f20c59ef73f5"],
Cell[110664, 2928, 208, 4, 30, "Output",ExpressionUUID->"e5dea0db-181b-ed43-adad-5b8e6f3dd062"],
Cell[110875, 2934, 208, 4, 30, "Output",ExpressionUUID->"5614bbdc-3962-0b47-9f77-6499ef8bfe8f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111132, 2944, 158, 3, 51, "Subsection",ExpressionUUID->"7a54d93c-e1a5-e94b-85c8-f849c6166f3d"],
Cell[111293, 2949, 1073, 30, 63, "Input",ExpressionUUID->"90c2cfce-12ba-9245-b6c2-f2a1d15e9ecc"],
Cell[112369, 2981, 1280, 37, 73, "Input",ExpressionUUID->"decdfd32-b35a-714b-a010-b29022593f7a"],
Cell[113652, 3020, 668, 18, 44, "Input",ExpressionUUID->"4a70af8c-7b6a-f841-a8fa-a0169713e6a5"],
Cell[114323, 3040, 179, 3, 21, "Text",ExpressionUUID->"1ecc7112-6c3c-8542-ab38-0eb0bc8cb04d"],
Cell[114505, 3045, 2464, 75, 79, "Input",ExpressionUUID->"1393e7fb-0a26-c641-ad8b-13234724722d"],
Cell[116972, 3122, 912, 17, 32, "Input",ExpressionUUID->"d85e241e-51cb-3c41-a579-03fc1795e035"],
Cell[117887, 3141, 317, 7, 32, "Input",ExpressionUUID->"74238f1c-a447-cd49-992a-506309244152"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[118253, 3154, 162, 3, 31, "Section",ExpressionUUID->"dfa2e4c7-e892-c540-8750-413bc1849829"],
Cell[118418, 3159, 1891, 54, 79, "Input",ExpressionUUID->"86c90179-4d7d-4a4e-a0ae-bdf867b243e0"],
Cell[120312, 3215, 5951, 148, 282, "Input",ExpressionUUID->"886dc592-6899-7946-8e02-177639ad1150"],
Cell[CellGroupData[{
Cell[126288, 3367, 413, 10, 32, "Input",ExpressionUUID->"e2280274-72d0-ae4b-aaa6-c2f241a9fd32"],
Cell[126704, 3379, 2167, 66, 120, "Output",ExpressionUUID->"f65f0425-3a31-4b45-88d4-98783ae59fc1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128908, 3450, 377, 10, 32, "Input",ExpressionUUID->"494f8241-0bea-f444-acec-883ecfbb9ead"],
Cell[129288, 3462, 350, 10, 41, "Output",ExpressionUUID->"c12d989a-9d09-b640-bae3-0a81825309c0"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


